Avoiding Generative Model Writer's Block With Embedding Nudging

Generative image models, since introduction, have become a global phenomenon. From new arts becoming possible to new vectors of abuse, many new capabilities have become available. One of the challenging issues with generative models is controlling the generation process specially to prevent specific generations classes or instances . There are several reasons why one may want to control the output of generative models, ranging from privacy and safety concerns to application limitations or user preferences To address memorization and privacy challenges, there has been considerable research dedicated to filtering prompts or filtering the outputs of these models. What all these solutions have in common is that at the end of the day they stop the model from producing anything, hence limiting the usability of the model. In this paper, we propose a method for addressing this usability issue by making it possible to steer away from unwanted concepts (when detected in model's output) and still generating outputs. In particular we focus on the latent diffusion image generative models and how one can prevent them to generate particular images while generating similar images with limited overhead. We focus on mitigating issues like image memorization, demonstrating our technique's effectiveness through qualitative and quantitative evaluations. Our method successfully prevents the generation of memorized training images while maintaining comparable image quality and relevance to the unmodified model.

==> sample_images/server.py <==
from flask import Flask, render_template, request, session, redirect, url_for
import sqlite3
import os
import random
from collections import defaultdict
import uuid

app = Flask(__name__)
app.secret_key = 'betoche123123123'  # Needed to use sessions

DATABASE = 'survey_results.db'

with open('./bads', 'r') as f:
    bad_files = [line.strip() for line in f.readlines()]
# print(bad_files)
bad_files = {f for f in bad_files}

def get_db():
    conn = sqlite3.connect(DATABASE)
    return conn

import csv
import os

image_caption_pairs = {}
with open('captions.csv', 'r') as f:
    reader = csv.reader(f)
    header = next(reader)  # Read the header
    for row in reader:
        if len(row) > 0:
            image_caption_pairs[row[-1]] = row

print (image_caption_pairs["5026624"])


def init_db():
    with app.app_context():
        db = get_db()
        cursor = db.cursor()
        cursor.execute('''CREATE TABLE IF NOT EXISTS responses
                          (id INTEGER PRIMARY KEY AUTOINCREMENT, user_id TEXT, image1 TEXT, image2 TEXT, preferred TEXT)''')
        db.commit()

init_db()

@app.route('/')
def index():
    # Initialize or reset the session info when they first come to the index
    session['counter'] = 0
    session['responses'] = []
    if 'user_id' not in session:
        session['user_id'] = str(uuid.uuid4())
    return render_template('index.html')


# Function to pair images by ID
def pair_images_by_id(image_files):
    # Group images by ID (assumes the ID is the second part of the filename, split by '-')
    images_by_id = defaultdict(list)
    for image in image_files:
        # print(image)
        # file_size = os.path.getsize(image)
        # print(bad_files)
        if image in bad_files:
            print("hererere")
            continue
        # if file_size == 249419:
        #     print("hererere")
        #     continue
        parts = image.split('-')
        if len(parts) > 1:  # Avoid processing any files that don't have an ID part
            images_by_id[parts[1]].append(image)
    
    # Select random pairs with the same ID
    valid_pairs = [pair for pair in images_by_id.values() if len(pair) > 2]
    
    selected = random.choice(valid_pairs)
    while len(selected) < 2:
        selected = random.choice(valid_pairs)
    random.shuffle(selected)
    return selected[:2]

@app.route('/survey', methods=['GET', 'POST'])
def survey():
    if 'counter' not in session:
        # If the user somehow reaches the survey page without a counter in the session, redirect them to the index page
        return redirect(url_for('index'))

    if request.method == 'POST':
        # Process the form data and save it to the session when the form is submitted
        preferred_image = request.form['preferred_image']
        image1 = request.form['image1']
        image2 = request.form['image2']

        # Store each response in session
        session['responses'].append({
            'image1': image1,
            'image2': image2,
            'preferred': preferred_image
        })

        session['counter'] += 1

        # If we've reached 10 responses, save to the database
        if session['counter'] >= 20:
            db = get_db()
            cursor = db.cursor()
            user_id = session.get('user_id', 'unknown')  # Replace with a method to uniquely identify a user or session
            for response in session['responses']:
                cursor.execute('INSERT INTO responses (user_id, image1, image2, preferred) VALUES (?, ?, ?, ?)',
                               (user_id, response['image1'], response['image2'], response['preferred']))
            db.commit()
            db.close()
            return redirect(url_for('thank_you'))

    # Get a new pair of images with the same ID
    image_files = [f for f in os.listdir('static/memo_exp3_out/') if f.endswith('.png')]
    image_pair = pair_images_by_id(image_files)

    if not image_pair:
        # If there is no valid pair (perhaps all surveys are complete), show a message or redirect
        return 'No more image pairs available.'

    # Unpack the pair for rendering in the template
    image1, image2 = image_pair
    

    image_id = image1.split('-')[1]
    image_caption = image_caption_pairs[image_id][1]
    if session['counter'] < 10:
        return render_template('survey-preference.html', image1=image1, image2=image2, counter=session['counter'])

    return render_template('survey-caption.html', image1=image1, image2=image2,caption = image_caption, counter=session['counter'])


@app.route('/thank_you')
def thank_you():
    # Clear the session
    session.pop('counter', None)
    session.pop('responses', None)
    return render_template('thank_you.html')

if __name__ == '__main__':
    app.run()

